The Decidability of Verification under Promising 2.0

In PLDI'20, Lee et al. introduced the \emph{promising } semantics PS 2.0 of the C++ concurrency that captures most of the common program transformations while satisfying the DRF guarantee. The reachability problem for finite-state programs under PS 2.0 with only release-acquire accesses is already known to be undecidable. Therefore, we address, in this paper, the reachability problem for programs running under PS 2.0 with relaxed accesses together with promises. We show that this problem is undecidable even in the case where the input program has finite state. Given this undecidability result, we consider the fragment of PS 2.0 with only relaxed accesses allowing bounded number of promises. We show that under this restriction, the reachability is decidable, albeit very expensive: it is non-primitive recursive. Given this high complexity with bounded number of promises and the undecidability result for the RA fragment of PS 2.0, we consider a bounded version of the reachability problem. To this end, we bound both the number of promises and the "view-switches", i.e, the number of times the processes may switch their local views of the global memory. We provide a code-to-code translation from an input program under PS 2.0, with relaxed and release-acquire memory accesses along with promises, to a program under SC. This leads to a reduction of the bounded reachability problem under PS 2.0 to the bounded context-switching problem under SC. We have implemented a prototype tool and tested it on a set of benchmarks, demonstrating that many bugs in programs can be found using a small bound.

==> conscheck.c <==
//nondeterministically enter checkMode and exit context
if (nondet()){
	if (!checkMode){
		if(not in context {enter context }
	//enter consistency checking mode
		checkMode $\leftarrow$ true
		save localstate
		save $\lambda$ as returnAddr 
		            } 
  else {
		ensure all Promises for process are certified
		//consistency check is successful so all 
  //certified promises reset to uncertified  
		mark all certified Promises as uncertified
		checkMode $\leftarrow$ false
		load localstate 
		goto to returnAddr
		exit context
	               }     
                       }

==> ndet1.c <==
P1

$r1=z
if($r1 == 42){
	x=42  //
}
else{
	x=41
	x=42
}

==> ndet2a.c <==
P2a

z=42

==> ndet2b.c <==
P2b

$r2=x
assume($r2 == 42)

z=42

==> ndet2c.c <==
P2c

cas(x,0,1)

$r2=x
assume($r2 == 42)

z=42


==> ps-cas.c <==
// local read 
if(*){
	ASSUME(view[x][f]);
}
// (non-local) view-switching read 
else {
	/* ensure that there is no active chains
	on x */
	ASSUME(!liveChain[x]);
	ASSUME(numEE < K);
	messNum = nondet(0, messageUsed-1);
	mess = messageStore[messNum];
	ASSUME(mess.var == x);
	ASSUME(mess.t[x] > view[x][t] or (mess.t[x] = view[x][t] and view[x][l] == true));
	// merge views on x
	view[x][t] = mess.t[x];
	view[x][l] = true;
	view[x][v] = mess.v;

	extView[x] = true;
	numEE++;
}

ASSUME(val($r1) == view[x][v]);
if (view[x][l]){
	ASSUME(upd[x][view[x][t]]);
	upd[x][t] = false;
}
view[x][v] = val($r2);

if (*){
	view[x][l] = false;
	if (checkMode and !liveChain[x]){
		// new write does not rely on reservation
		if (*){
			ASSUME(!extView[x]);
			// only true if process is in checkMode
			liveChain[x] = true;
			view[x][t] = nondet(view[x][t], MAXTS);
			// ASSUME(leading[view[x][t]]);
		}
		// new write relies on reservation
		else {
			view[x][t] = nondet(view[x][t], MAXTS);
			// maybe have a better way to store these
			ASSUME(upd[view[x][t]] or reserve[view[x][t]] == p);
			reserve[view[x][t]] = p;
			upd[view[x][t]] = false;
			usedReservation[view[x][t]] = true;
		}	
	}
} 
else if(*){
	view[x][l] = true;
	
	for (y in X){
		newView[y] = 0;
	}

	for (y in X)
	{
		newViewL[y] = true;
	}

	if (liveChain[x] or view[x][u]){
		newView[x] = view[x][t] + 1;
	}
	else {
		newView[x] = nondet(view[x][t] + 1, MAXTS);
	}
	
	view[x][t] = newView[x];
	ASSUME(avail[x][newView[x]]);
	avail[x][newView[t]] = false;

	// essential message
	if (*){
		if (checkMode){
			ASSUME(!blockPromise[x]);
			mess = genMessage(x, newView, newViewL, val($r), -1);
			liveChain[x] = false;
		}
		else {
			mess = genMessage(x, newView, newViewL, val($r), 0);
		}
		Publish(mess);
	}
	else{
		ASSUME(!checkMode);
	}
}
// a previous Promise is certified
else{
	ASSUME(!blockPromise[x]);
	view[x][l] = true;
	messageNum = nondet(0, messageUsed-1);
	mess = messageStore[messageNum];

	/* ensure that the message is a promise and matches
	// variable and value */
	ASSUME(mess.var == x and mess.t[x] > view[x][t]);
	ASSUME(mess.val == val($r) and mess.flag == p);
	
	if (liveChain[x] or view[x][u]){
		ASSUME(mess.t[x] == view[x][t]);
	}

	if (checkMode){
		mess.flag = -1;
		// ASSUME(!liveChain or (view[x][t] + 1 == mess.t[x]));
		liveChain[x] = false;
	}
	else {
		mess.flag = 0;
	}

	view[x][t] = mess.t[x];
	messageStore[messageNum] = mess;
}

==> reads.c <==
if(nondet()){
	// local read
	check local state valid
	update local state with read
} else {
	// non-local (view-switching) read
	check that local state allows read
	get message from Memory
	check that variable, value, view are allowed 
	update local state with message view  
}

==> writes.c <==
update localstate with write 
// changes to shared memory
if (nondet()){
//no new timestamp, non-essential event
	if (checkMode){
		certify message with reservation or splitting
	} // since the write is not marked as a promise
} else if(*){ 
	// assigning timestamp to message
	generate a view
	generate a message
	if (checkMode){
		insert message into Memory as a Promise,certify
	} else{
		insert message into Memory as concrete message 
	}
} else{ // fulfil an old promise
	get Promise  from Memory
	check variable, value and view match
	if (checkMode){
		mark message as certified
	} else {
		mark message as fulfilled	
	}
	replace message into Memory
}
